Variable Selection for Comparing High-dimensional Time-Series Data

Given a pair of multivariate time-series data of the same length and dimensions, an approach is proposed to select variables and time intervals where the two series are significantly different. In applications where one time series is an output from a computationally expensive simulator, the approach may be used for validating the simulator against real data, for comparing the outputs of two simulators, and for validating a machine learning-based emulator against the simulator. With the proposed approach, the entire time interval is split into multiple subintervals, and on each subinterval, the two sample sets are compared to select variables that distinguish their distributions and a two-sample test is performed. The validity and limitations of the proposed approach are investigated in synthetic data experiments. Its usefulness is demonstrated in an application with a particle-based fluid simulator, where a deep neural network model is compared against the simulator, and in an application with a microscopic traffic simulator, where the effects of changing the simulator's parameters on traffic flows are analysed.

==> compile_lualatex.sh <==
# PWD="/home/mitsuzaw/phd-thesis-Kensuke"
FILE_MAIN="main"

if [ -f ${PWD}/${FILE_MAIN}".tex" ]; then
    PWD=`pwd`
else
    PWD=`dirname $(pwd)`
fi
echo "PWD=${PWD}"

cd ${PWD} &&\
lualatex -synctex=1 -interaction=nonstopmode ${FILE_MAIN}".tex" &&\
bibtex ${FILE_MAIN} &&\
# biber ${FILE_MAIN} &&\	
lualatex -synctex=1 -interaction=nonstopmode ${FILE_MAIN}".tex" &&\
lualatex -synctex=1 -interaction=nonstopmode ${FILE_MAIN}".tex"
